Holographic entanglement plateaux

We consider the entanglement entropy for holographic field theories in finite volume. We show that the Araki-Lieb inequality is saturated for large enough subregions, implying that the thermal entropy can be recovered from the knowledge of the region and its complement. We observe that this actually is forced upon us in holographic settings due to non-trivial features of the causal wedges associated with a given boundary region. In the process, we present an infinite set of extremal surfaces in Schwarzschild-AdS geometry anchored on a given entangling surface. We also offer some speculations regarding the homology constraint required for computing holographic entanglement entropy.

==> anc/plotdescriptons.txt <==
AdS3_minimal.avi: The behaviour of minimal surfaces in AdS3 as we change the size of the region.

AdS4_meanflow.avi: Animation of the mean curvature flow in AdS4 with the minimal surfaces settling down to the final stable configuration.

AdS4_minimal.avi: The behaviour of minimal surfaces in AdS4 as we change the size of the region. We focus on the connected branch of solutions, which only exist for a range of $0<\alpha < \alpha_m < 1$.

AdS5_meanflow.avi: Animation of the mean curvature flow in AdS5 with the minimal surfaces settling down to the final stable configuration.

AdS5_minimal.avi: The behaviour of minimal surfaces in AdS5 as we change the size of the region. We focus on the connected branch of solutions, which only exist for a range of $0<\alpha < \alpha_m < 1

AreasAdS5-rh0p25.jpg: Companion plot to Fig. 8, displaying the behaviour in AdS5 for $r_+ = 0.25$. 

RelativeEntanglement-AdS3.jpg: Companion plot to Fig. 5(a) showing the relative entanglement normalized with respect to the thermal value for BTZ black holes. Colour coding is as in Fig 5(a). [$r_ = \frac{1}{4}$ (blue), $r_+ = \frac{1}{2}$ (purple), $r_+ = 1$ (yellow), $r_+$ = 2$ (green) and $r_+ = 4$ (blue)].

RelativeEntanglement-AdS4.jpg: Companion plot to Fig. 5(a) showing the relative entanglement normalized with respect to the thermal value for Schwarzschild-AdS$ black holes. Colour coding is as in Fig 5(a). [$r_ = \frac{1}{4}$ (blue), $r_+ = \frac{1}{2}$ (purple), $r_+ = 1$ (yellow), $r_+$ = 2$ (green) and $r_+ = 4$ (blue)].

RelativeEntanglement-vard-T2over3.pdf: Companion plot to Fig. 5(b) displaying the behaviour for $RT = \frac{2}{3}$ as a function of dimension with $d = 2, 3, 4, 5$ (red, yellow,
green, blue respectively).


SurfacesAdS5-rh2.jpg: Companion plot to Fig. 4. displaying minimal surfaces in Schwarzschild-AdS5 for $r_+ = 2$.

SurfacesAdS6-rh1.jpg: Companion plot to Fig. 4. displaying minimal surfaces in Schwarzschild-AdS6 for $r_+ = 1$.

SurfacesAdS7-rh1.jpg: Companion plot to Fig. 4. displaying minimal surfaces in Schwarzschild-AdS7 for $r_+ = 1$.
